Particle species dependence of femtoscopic source parameters in high-energy nuclear collisions

High-energy nuclear physics explores the properties of strongly interacting matter created in relativistic collisions of nuclei. Femtoscopy, a subfield of high-energy physics, utilizes quantum-statistical correlations of particles to characterize the space-time geometry of the particle-emitting source. Recent measurements and phenomenological investigations indicated that the shape of the source for identical pions can be well-described by L\'evy-stable distributions. The significant power-law tail of the pion source observed both in experiment and in simulations has been shown to originate from the process of L\'evy walk during the hadronic scattering phase of the collisions. To better understand the physical processes behind the formation of such power laws, an important next step is to investigate particle species dependence, especially the source shape of identical kaon and proton pairs. As a direct continuation of our previous studies, in this Letter, we present a detailed three-dimensional investigation of the two-particle source shape in simulations of Au+Au collisions at 200 GeV per nucleon pair collision energy using the EPOS3 model. We show the dependence of the extracted femtoscopic source parameters on particle species, centrality and average transverse mass. We find that the scale parameters do not show a clear transverse mass scaling between particle species, as there are systematic differences in the overlapping regions. The power-law exponents of pion and kaon pairs are compatible, while for protons it is higher, closer to the Gaussian limit. When new experimental measurements of kaon and proton correlations become available, these results will provide the basis of a data-model comparison.

==> anc/FIG_3.txt <==
# Particle    Centrality              mT_GeV           alpha   alpha_err_low  alpha_err_high
  pion        0-10%                 0.243885        1.540616        0.006965        0.008079
  pion        0-10%                 0.286321        1.564248        0.009438        0.011886
  pion        0-10%                 0.330877        1.588185        0.011627        0.011619
  pion        0-10%                 0.376802        1.609641        0.011363        0.012837
  pion        0-10%                 0.423651        1.627955        0.011150        0.011346
  pion        0-10%                 0.471147        1.643443        0.010510        0.011037
  pion        0-10%                 0.519114        1.658064        0.010293        0.012159
  pion        0-10%                 0.567433        1.670873        0.010547        0.011723
  pion        0-10%                 0.616019        1.681761        0.009787        0.011493
  pion        0-10%                 0.664816        1.693208        0.010268        0.011968
  pion        0-10%                 0.713779        1.703509        0.009846        0.013219
  pion        0-10%                 0.762876        1.714064        0.010697        0.011566
  pion        0-10%                 0.812084        1.724964        0.010843        0.012993
  pion        0-10%                 0.861383        1.730278        0.010926        0.009666
  pion        0-10%                 0.910758        1.732649        0.019584        0.016403
  kaon        0-10%                 0.577682        1.704367        0.023770        0.024922
  kaon        0-10%                 0.635387        1.700186        0.028694        0.030043
  kaon        0-10%                 0.702650        1.693440        0.037278        0.034779
  kaon        0-10%                 0.776992        1.693425        0.044592        0.033198
  kaon        0-10%                 0.856573        1.695860        0.058001        0.030144
  kaon        0-10%                 0.940062        1.703221        0.058899        0.039829
  kaon        0-10%                 1.026507        1.703917        0.061328        0.038899
  proton      0-10%                 1.201189        1.877283        0.051319        0.031560
  proton      0-10%                 1.266039        1.866764        0.033482        0.039161
  proton      0-10%                 1.335236        1.862815        0.051111        0.040598
  proton      0-10%                 1.408139        1.873055        0.039889        0.033991
  proton      0-10%                 1.484202        1.866942        0.085288        0.034174
  proton      0-10%                 1.562963        1.830696        0.068164        0.043195
  proton      0-10%                 1.644036        1.825613        0.126234        0.053125
  proton      0-10%                 1.727094        1.835867        0.134530        0.061954
  pion        10-20%                0.243885        1.500423        0.006234        0.007847
  pion        10-20%                0.286321        1.525688        0.008416        0.011387
  pion        10-20%                0.330877        1.551624        0.011145        0.011176
  pion        10-20%                0.376802        1.573808        0.010576        0.012462
  pion        10-20%                0.423651        1.592477        0.010068        0.010775
  pion        10-20%                0.471147        1.608729        0.009556        0.010503
  pion        10-20%                0.519114        1.622613        0.009922        0.010452
  pion        10-20%                0.567433        1.637008        0.010043        0.014021
  pion        10-20%                0.616019        1.649722        0.009598        0.009332
  pion        10-20%                0.664816        1.663398        0.010570        0.012348
  pion        10-20%                0.713779        1.672181        0.008778        0.011455
  pion        10-20%                0.762876        1.684804        0.010672        0.013517
  pion        10-20%                0.812084        1.694372        0.010408        0.011965
  pion        10-20%                0.861383        1.703881        0.009596        0.013151
  pion        10-20%                0.910758        1.708058        0.012602        0.015347
  kaon        10-20%                0.577682        1.676929        0.026229        0.032587
  kaon        10-20%                0.635387        1.672233        0.028364        0.035410
  kaon        10-20%                0.702650        1.671438        0.034906        0.034826
  kaon        10-20%                0.776992        1.677557        0.041532        0.031922
  kaon        10-20%                0.856573        1.676059        0.050878        0.027434
  kaon        10-20%                0.940062        1.686671        0.047332        0.035187
  kaon        10-20%                1.026507        1.692967        0.050059        0.036751
  proton      10-20%                1.201189        1.866668        0.088326        0.042837
  proton      10-20%                1.266039        1.876287        0.059281        0.029488
  proton      10-20%                1.335236        1.887299        0.063468        0.021983
  proton      10-20%                1.408139        1.857729        0.083306        0.029304
  proton      10-20%                1.484202        1.881235        0.113702        0.031072
  proton      10-20%                1.562963        1.887834        0.092089        0.024180
  proton      10-20%                1.644036        1.842798        0.057923        0.030046
  proton      10-20%                1.727094        1.829475        0.079090        0.017034
  pion        20-30%                0.243885        1.459095        0.004907        0.007063
  pion        20-30%                0.286321        1.486056        0.007364        0.010239
  pion        20-30%                0.330877        1.512824        0.010125        0.010528
  pion        20-30%                0.376802        1.535969        0.009543        0.009432
  pion        20-30%                0.423651        1.556125        0.009393        0.008938
  pion        20-30%                0.471147        1.573900        0.009697        0.009435
  pion        20-30%                0.519114        1.589802        0.009131        0.010391
  pion        20-30%                0.567433        1.603445        0.009262        0.010187
  pion        20-30%                0.616019        1.617892        0.009058        0.010558
  pion        20-30%                0.664816        1.630481        0.010237        0.010252
  pion        20-30%                0.713779        1.642689        0.009884        0.010813
  pion        20-30%                0.762876        1.654066        0.010948        0.011941
  pion        20-30%                0.812084        1.664743        0.010812        0.009855
  pion        20-30%                0.861383        1.673856        0.009745        0.014366
  pion        20-30%                0.910758        1.678973        0.015442        0.011937
  kaon        20-30%                0.577682        1.648172        0.024075        0.030101
  kaon        20-30%                0.635387        1.645410        0.025228        0.038378
  kaon        20-30%                0.702650        1.653708        0.028924        0.032280
  kaon        20-30%                0.776992        1.656691        0.030281        0.027853
  kaon        20-30%                0.856573        1.666678        0.038479        0.018843
  kaon        20-30%                0.940062        1.669733        0.054673        0.052449
  kaon        20-30%                1.026507        1.676421        0.038049        0.041638
  proton      20-30%                1.201189        1.890826        0.058151        0.020467
  proton      20-30%                1.266039        1.882839        0.067574        0.014529
  proton      20-30%                1.335236        1.871784        0.054393        0.008968
  proton      20-30%                1.408139        1.859541        0.070512        0.010855
  proton      20-30%                1.484202        1.886916        0.028591        0.006727
  proton      20-30%                1.562963        1.854095        0.043957        0.000000
  proton      20-30%                1.644036        1.866041        0.049170        0.019566
  proton      20-30%                1.727094        1.895900        0.093759        0.016731


==> anc/FIG_4.txt <==
# Particle    Centrality    Direction           mT_GeV               R       R_err_low      R_err_high
  pion        0-10%         out               0.243885        8.224871        0.047041        0.016840
  pion        0-10%         out               0.286321        7.865106        0.116978        0.043801
  pion        0-10%         out               0.330877        7.372124        0.124198        0.129365
  pion        0-10%         out               0.376802        6.913947        0.106914        0.119675
  pion        0-10%         out               0.423651        6.511301        0.086892        0.104892
  pion        0-10%         out               0.471147        6.160716        0.075578        0.091153
  pion        0-10%         out               0.519114        5.855605        0.065848        0.077069
  pion        0-10%         out               0.567433        5.585059        0.053076        0.066705
  pion        0-10%         out               0.616019        5.351853        0.047323        0.055452
  pion        0-10%         out               0.664816        5.140495        0.038389        0.048316
  pion        0-10%         out               0.713779        4.951926        0.025605        0.041805
  pion        0-10%         out               0.762876        4.782601        0.026722        0.038482
  pion        0-10%         out               0.812084        4.632236        0.023113        0.025644
  pion        0-10%         out               0.861383        4.486036        0.030485        0.004534
  pion        0-10%         out               0.910758        4.348713        0.012614        0.005697
  pion        0-10%         side              0.243885        6.815854        0.108938        0.120968
  pion        0-10%         side              0.286321        6.412310        0.119532        0.112761
  pion        0-10%         side              0.330877        6.058611        0.132730        0.118213
  pion        0-10%         side              0.376802        5.748710        0.144747        0.128564
  pion        0-10%         side              0.423651        5.478874        0.144736        0.134989
  pion        0-10%         side              0.471147        5.241721        0.151144        0.139742
  pion        0-10%         side              0.519114        5.032646        0.154387        0.140849
  pion        0-10%         side              0.567433        4.845176        0.157064        0.143773
  pion        0-10%         side              0.616019        4.673441        0.156753        0.148015
  pion        0-10%         side              0.664816        4.523654        0.157476        0.146431
  pion        0-10%         side              0.713779        4.387476        0.150555        0.143854
  pion        0-10%         side              0.762876        4.260859        0.151582        0.143924
  pion        0-10%         side              0.812084        4.149224        0.154626        0.150202
  pion        0-10%         side              0.861383        4.040670        0.165964        0.163467
  pion        0-10%         side              0.910758        3.966915        0.181992        0.153279
  pion        0-10%         long              0.243885       10.524379        0.339994        0.266181
  pion        0-10%         long              0.286321        9.392677        0.389085        0.319547
  pion        0-10%         long              0.330877        8.410220        0.381971        0.340458
  pion        0-10%         long              0.376802        7.603299        0.357318        0.330388
  pion        0-10%         long              0.423651        6.947106        0.341055        0.313025
  pion        0-10%         long              0.471147        6.397818        0.320739        0.298076
  pion        0-10%         long              0.519114        5.942144        0.301945        0.281151
  pion        0-10%         long              0.567433        5.545781        0.295686        0.270254
  pion        0-10%         long              0.616019        5.203751        0.275173        0.263417
  pion        0-10%         long              0.664816        4.909386        0.277345        0.250119
  pion        0-10%         long              0.713779        4.649828        0.260298        0.243863
  pion        0-10%         long              0.762876        4.419202        0.237569        0.235159
  pion        0-10%         long              0.812084        4.220003        0.241341        0.233077
  pion        0-10%         long              0.861383        4.037446        0.239509        0.256251
  pion        0-10%         long              0.910758        3.906442        0.267346        0.252158
  pion        10-20%        out               0.243885        7.418275        0.046821        0.023767
  pion        10-20%        out               0.286321        7.063027        0.106055        0.035866
  pion        10-20%        out               0.330877        6.592805        0.111408        0.117279
  pion        10-20%        out               0.376802        6.162412        0.097064        0.105956
  pion        10-20%        out               0.423651        5.783104        0.080339        0.092606
  pion        10-20%        out               0.471147        5.447156        0.061819        0.082001
  pion        10-20%        out               0.519114        5.155681        0.061726        0.069258
  pion        10-20%        out               0.567433        4.905665        0.049734        0.056844
  pion        10-20%        out               0.616019        4.677476        0.037743        0.051758
  pion        10-20%        out               0.664816        4.477277        0.031248        0.044723
  pion        10-20%        out               0.713779        4.301627        0.036932        0.038318
  pion        10-20%        out               0.762876        4.151878        0.037699        0.030968
  pion        10-20%        out               0.812084        4.006465        0.033165        0.020699
  pion        10-20%        out               0.861383        3.878633        0.007541        0.004742
  pion        10-20%        out               0.910758        3.748214        0.008337        0.018610
  pion        10-20%        side              0.243885        6.165371        0.085958        0.098332
  pion        10-20%        side              0.286321        5.812566        0.098755        0.091537
  pion        10-20%        side              0.330877        5.495393        0.114859        0.101396
  pion        10-20%        side              0.376802        5.221471        0.120616        0.107832
  pion        10-20%        side              0.423651        4.977940        0.128420        0.116757
  pion        10-20%        side              0.471147        4.764573        0.133925        0.120924
  pion        10-20%        side              0.519114        4.578089        0.135357        0.122650
  pion        10-20%        side              0.567433        4.403165        0.130436        0.127438
  pion        10-20%        side              0.616019        4.254573        0.132705        0.124556
  pion        10-20%        side              0.664816        4.114458        0.135349        0.130590
  pion        10-20%        side              0.713779        3.992812        0.138433        0.131240
  pion        10-20%        side              0.762876        3.884362        0.136304        0.127152
  pion        10-20%        side              0.812084        3.783940        0.151002        0.131332
  pion        10-20%        side              0.861383        3.689928        0.147528        0.146977
  pion        10-20%        side              0.910758        3.623461        0.151285        0.128733
  pion        10-20%        long              0.243885        9.417912        0.273659        0.227002
  pion        10-20%        long              0.286321        8.399453        0.341669        0.276459
  pion        10-20%        long              0.330877        7.518954        0.330324        0.296375
  pion        10-20%        long              0.376802        6.798718        0.314593        0.287213
  pion        10-20%        long              0.423651        6.213458        0.295869        0.276217
  pion        10-20%        long              0.471147        5.724165        0.281908        0.262188
  pion        10-20%        long              0.519114        5.309519        0.270024        0.251397
  pion        10-20%        long              0.567433        4.958756        0.254037        0.240358
  pion        10-20%        long              0.616019        4.660839        0.254676        0.229969
  pion        10-20%        long              0.664816        4.400500        0.233330        0.220807
  pion        10-20%        long              0.713779        4.171131        0.227843        0.213793
  pion        10-20%        long              0.762876        3.967821        0.224814        0.209243
  pion        10-20%        long              0.812084        3.791723        0.225934        0.207559
  pion        10-20%        long              0.861383        3.630752        0.218477        0.226539
  pion        10-20%        long              0.910758        3.515888        0.215312        0.226758
  pion        20-30%        out               0.243885        6.773004        0.045543        0.029338
  pion        20-30%        out               0.286321        6.434381        0.085258        0.029716
  pion        20-30%        out               0.330877        6.002001        0.091145        0.099619
  pion        20-30%        out               0.376802        5.594570        0.082683        0.093907
  pion        20-30%        out               0.423651        5.236052        0.065234        0.083614
  pion        20-30%        out               0.471147        4.920803        0.061680        0.072375
  pion        20-30%        out               0.519114        4.646208        0.057560        0.060062
  pion        20-30%        out               0.567433        4.398798        0.041565        0.055976
  pion        20-30%        out               0.616019        4.187530        0.031519        0.047033
  pion        20-30%        out               0.664816        3.998173        0.036314        0.041306
  pion        20-30%        out               0.713779        3.838853        0.023040        0.031640
  pion        20-30%        out               0.762876        3.687476        0.035629        0.034062
  pion        20-30%        out               0.812084        3.560588        0.011969        0.015304
  pion        20-30%        out               0.861383        3.436179        0.034763        0.003609
  pion        20-30%        out               0.910758        3.323744        0.012467        0.020149
  pion        20-30%        side              0.243885        5.610180        0.068890        0.081667
  pion        20-30%        side              0.286321        5.290840        0.079747        0.078233
  pion        20-30%        side              0.330877        5.010638        0.097496        0.087168
  pion        20-30%        side              0.376802        4.762723        0.103307        0.095393
  pion        20-30%        side              0.423651        4.551924        0.103588        0.098318
  pion        20-30%        side              0.471147        4.352795        0.113086        0.104650
  pion        20-30%        side              0.519114        4.186291        0.122029        0.106051
  pion        20-30%        side              0.567433        4.032737        0.125038        0.107001
  pion        20-30%        side              0.616019        3.895371        0.121753        0.112071
  pion        20-30%        side              0.664816        3.783903        0.125383        0.111479
  pion        20-30%        side              0.713779        3.668791        0.127429        0.110780
  pion        20-30%        side              0.762876        3.569139        0.116062        0.112968
  pion        20-30%        side              0.812084        3.476504        0.123296        0.117227
  pion        20-30%        side              0.861383        3.400159        0.127603        0.125840
  pion        20-30%        side              0.910758        3.339824        0.133893        0.111889
  pion        20-30%        long              0.243885        8.506351        0.238560        0.198376
  pion        20-30%        long              0.286321        7.581873        0.301261        0.242395
  pion        20-30%        long              0.330877        6.785000        0.289752        0.262296
  pion        20-30%        long              0.376802        6.136476        0.280579        0.253089
  pion        20-30%        long              0.423651        5.607850        0.262776        0.242977
  pion        20-30%        long              0.471147        5.163594        0.250346        0.231538
  pion        20-30%        long              0.519114        4.799987        0.242640        0.219664
  pion        20-30%        long              0.567433        4.480444        0.219975        0.212169
  pion        20-30%        long              0.616019        4.206490        0.224197        0.207606
  pion        20-30%        long              0.664816        3.973672        0.222441        0.195615
  pion        20-30%        long              0.713779        3.765627        0.205056        0.188930
  pion        20-30%        long              0.762876        3.584979        0.198594        0.189601
  pion        20-30%        long              0.812084        3.431780        0.177486        0.182436
  pion        20-30%        long              0.861383        3.294518        0.217240        0.208103
  pion        20-30%        long              0.910758        3.174367        0.213050        0.217510
  kaon        0-10%         out               0.577682        5.615978        0.217182        0.145855
  kaon        0-10%         out               0.635387        5.390062        0.163891        0.176691
  kaon        0-10%         out               0.702650        5.116312        0.155289        0.162832
  kaon        0-10%         out               0.776992        4.845165        0.117113        0.139496
  kaon        0-10%         out               0.856573        4.605807        0.086013        0.121788
  kaon        0-10%         out               0.940062        4.395225        0.053362        0.085783
  kaon        0-10%         out               1.026507        4.162832        0.042853        0.075168
  kaon        0-10%         side              0.577682        5.556352        0.309929        0.323209
  kaon        0-10%         side              0.635387        5.274058        0.282857        0.277300
  kaon        0-10%         side              0.702650        4.985931        0.271151        0.255216
  kaon        0-10%         side              0.776992        4.726359        0.261627        0.241829
  kaon        0-10%         side              0.856573        4.488105        0.240617        0.224298
  kaon        0-10%         side              0.940062        4.260598        0.228161        0.225450
  kaon        0-10%         side              1.026507        4.119941        0.251070        0.209827
  kaon        0-10%         long              0.577682        6.309869        0.387504        0.317251
  kaon        0-10%         long              0.635387        5.817615        0.390677        0.317352
  kaon        0-10%         long              0.702650        5.336557        0.353926        0.312549
  kaon        0-10%         long              0.776992        4.901922        0.343940        0.289113
  kaon        0-10%         long              0.856573        4.504816        0.327947        0.270208
  kaon        0-10%         long              0.940062        4.162323        0.267910        0.277009
  kaon        0-10%         long              1.026507        3.935688        0.300946        0.284237
  kaon        10-20%        out               0.577682        4.991044        0.155964        0.118432
  kaon        10-20%        out               0.635387        4.752172        0.171759        0.150881
  kaon        10-20%        out               0.702650        4.477674        0.110841        0.128710
  kaon        10-20%        out               0.776992        4.221092        0.077821        0.106507
  kaon        10-20%        out               0.856573        3.978278        0.064807        0.095235
  kaon        10-20%        out               0.940062        3.752890        0.050723        0.061910
  kaon        10-20%        out               1.026507        3.542567        0.023278        0.041108
  kaon        10-20%        side              0.577682        5.009516        0.269772        0.279139
  kaon        10-20%        side              0.635387        4.753101        0.244682        0.235368
  kaon        10-20%        side              0.702650        4.515249        0.247719        0.215109
  kaon        10-20%        side              0.776992        4.285543        0.206021        0.199744
  kaon        10-20%        side              0.856573        4.073017        0.197988        0.179577
  kaon        10-20%        side              0.940062        3.869699        0.176694        0.191804
  kaon        10-20%        side              1.026507        3.726127        0.211365        0.190242
  kaon        10-20%        long              0.577682        5.548111        0.306880        0.286646
  kaon        10-20%        long              0.635387        5.132959        0.338018        0.285687
  kaon        10-20%        long              0.702650        4.748244        0.292472        0.263737
  kaon        10-20%        long              0.776992        4.380162        0.258715        0.243529
  kaon        10-20%        long              0.856573        4.033567        0.272376        0.230074
  kaon        10-20%        long              0.940062        3.734070        0.265095        0.236047
  kaon        10-20%        long              1.026507        3.535399        0.284986        0.259582
  kaon        20-30%        out               0.577682        4.499371        0.127272        0.104805
  kaon        20-30%        out               0.635387        4.285620        0.115745        0.114940
  kaon        20-30%        out               0.702650        4.021480        0.063972        0.112983
  kaon        20-30%        out               0.776992        3.776176        0.105729        0.092800
  kaon        20-30%        out               0.856573        3.565219        0.055191        0.075445
  kaon        20-30%        out               0.940062        3.344687        0.046740        0.043827
  kaon        20-30%        out               1.026507        3.127194        0.013428        0.025516
  kaon        20-30%        side              0.577682        4.566184        0.227636        0.239261
  kaon        20-30%        side              0.635387        4.352289        0.205491        0.190506
  kaon        20-30%        side              0.702650        4.128949        0.177148        0.179200
  kaon        20-30%        side              0.776992        3.911234        0.203252        0.177777
  kaon        20-30%        side              0.856573        3.726862        0.163469        0.162578
  kaon        20-30%        side              0.940062        3.573427        0.158848        0.160066
  kaon        20-30%        side              1.026507        3.410867        0.180975        0.151868
  kaon        20-30%        long              0.577682        4.990605        0.306663        0.226827
  kaon        20-30%        long              0.635387        4.606491        0.247319        0.243205
  kaon        20-30%        long              0.702650        4.263069        0.229976        0.229798
  kaon        20-30%        long              0.776992        3.928757        0.231819        0.212942
  kaon        20-30%        long              0.856573        3.631684        0.248724        0.217897
  kaon        20-30%        long              0.940062        3.391468        0.221026        0.205965
  kaon        20-30%        long              1.026507        3.179578        0.245209        0.225018
  proton      0-10%         out               1.201189        4.244805        0.119535        0.102375
  proton      0-10%         out               1.266039        4.084621        0.097842        0.097067
  proton      0-10%         out               1.335236        3.956946        0.068340        0.078967
  proton      0-10%         out               1.408139        3.793731        0.045492        0.057934
  proton      0-10%         out               1.484202        3.666453        0.026469        0.078821
  proton      0-10%         out               1.562963        3.587751        0.071801        0.075653
  proton      0-10%         out               1.644036        3.474560        0.086064        0.075535
  proton      0-10%         out               1.727094        3.396875        0.022624        0.050851
  proton      0-10%         side              1.201189        4.252889        0.184039        0.208000
  proton      0-10%         side              1.266039        4.158182        0.220471        0.158509
  proton      0-10%         side              1.335236        3.999168        0.164027        0.186046
  proton      0-10%         side              1.408139        3.867863        0.175655        0.185359
  proton      0-10%         side              1.484202        3.742962        0.148344        0.175596
  proton      0-10%         side              1.562963        3.664660        0.191866        0.181952
  proton      0-10%         side              1.644036        3.535889        0.194802        0.182766
  proton      0-10%         side              1.727094        3.518911        0.140864        0.159188
  proton      0-10%         long              1.201189        4.448352        0.206174        0.171640
  proton      0-10%         long              1.266039        4.237097        0.213239        0.176316
  proton      0-10%         long              1.335236        4.008370        0.166487        0.214654
  proton      0-10%         long              1.408139        3.750849        0.126334        0.193160
  proton      0-10%         long              1.484202        3.639655        0.170095        0.190565
  proton      0-10%         long              1.562963        3.495079        0.211034        0.147486
  proton      0-10%         long              1.644036        3.317715        0.136267        0.172453
  proton      0-10%         long              1.727094        3.210262        0.129900        0.143630
  proton      10-20%        out               1.201189        3.694681        0.082574        0.088019
  proton      10-20%        out               1.266039        3.564672        0.085753        0.071951
  proton      10-20%        out               1.335236        3.445623        0.082867        0.015343
  proton      10-20%        out               1.408139        3.230044        0.036450        0.063024
  proton      10-20%        out               1.484202        3.104297        0.051146        0.038038
  proton      10-20%        out               1.562963        3.072521        0.067909        0.014102
  proton      10-20%        out               1.644036        2.893670        0.012403        0.029328
  proton      10-20%        out               1.727094        2.840915        0.024910        0.004990
  proton      10-20%        side              1.201189        3.835704        0.189880        0.140370
  proton      10-20%        side              1.266039        3.712355        0.177835        0.139074
  proton      10-20%        side              1.335236        3.616769        0.165614        0.124403
  proton      10-20%        side              1.408139        3.494479        0.162251        0.131491
  proton      10-20%        side              1.484202        3.387567        0.124754        0.135954
  proton      10-20%        side              1.562963        3.316457        0.138200        0.147447
  proton      10-20%        side              1.644036        3.126635        0.091675        0.166128
  proton      10-20%        side              1.727094        3.130547        0.058180        0.113181
  proton      10-20%        long              1.201189        3.888962        0.176011        0.133016
  proton      10-20%        long              1.266039        3.691994        0.121208        0.173082
  proton      10-20%        long              1.335236        3.514503        0.134541        0.150171
  proton      10-20%        long              1.408139        3.306904        0.118478        0.134538
  proton      10-20%        long              1.484202        3.229555        0.144015        0.128562
  proton      10-20%        long              1.562963        3.107047        0.145884        0.124458
  proton      10-20%        long              1.644036        2.952762        0.165916        0.135881
  proton      10-20%        long              1.727094        2.898515        0.204637        0.103028
  proton      20-30%        out               1.201189        3.303041        0.071020        0.051685
  proton      20-30%        out               1.266039        3.160895        0.043072        0.031725
  proton      20-30%        out               1.335236        2.971007        0.048862        0.059191
  proton      20-30%        out               1.408139        2.881419        0.035643        0.022864
  proton      20-30%        out               1.484202        2.707652        0.000130        0.035759
  proton      20-30%        out               1.562963        2.609993        0.109413        0.001422
  proton      20-30%        out               1.644036        2.539306        0.026608        0.046775
  proton      20-30%        out               1.727094        2.461813        0.041453        0.039337
  proton      20-30%        side              1.201189        3.524060        0.176486        0.114548
  proton      20-30%        side              1.266039        3.376301        0.159579        0.109863
  proton      20-30%        side              1.335236        3.256151        0.113049        0.141531
  proton      20-30%        side              1.408139        3.139616        0.135906        0.146170
  proton      20-30%        side              1.484202        3.070927        0.109395        0.105212
  proton      20-30%        side              1.562963        3.025566        0.115823        0.082874
  proton      20-30%        side              1.644036        2.930246        0.162970        0.066374
  proton      20-30%        side              1.727094        2.813985        0.149451        0.176906
  proton      20-30%        long              1.201189        3.455993        0.127320        0.107413
  proton      20-30%        long              1.266039        3.316348        0.190388        0.088955
  proton      20-30%        long              1.335236        3.082473        0.137006        0.154033
  proton      20-30%        long              1.408139        2.915135        0.212082        0.141789
  proton      20-30%        long              1.484202        2.800499        0.117548        0.143288
  proton      20-30%        long              1.562963        2.772143        0.117863        0.068779
  proton      20-30%        long              1.644036        2.595382        0.124180        0.109475
  proton      20-30%        long              1.727094        2.575903        0.165311        0.139998


==> anc/FIG_5.txt <==
# Particle    Centrality              mT_GeV           R_avg   R_avg_err_low  R_avg_err_high
  pion        0-10%                 0.243885        8.657751        0.160062        0.125529
  pion        0-10%                 0.286321        7.983354        0.222341        0.170485
  pion        0-10%                 0.330877        7.343671        0.223181        0.206175
  pion        0-10%                 0.376802        6.798585        0.209527        0.200427
  pion        0-10%                 0.423651        6.342425        0.195096        0.189528
  pion        0-10%                 0.471147        5.954384        0.184426        0.179708
  pion        0-10%                 0.519114        5.625148        0.174296        0.168253
  pion        0-10%                 0.567433        5.336242        0.167466        0.160954
  pion        0-10%                 0.616019        5.084762        0.157516        0.155302
  pion        0-10%                 0.664816        4.864583        0.154478        0.147181
  pion        0-10%                 0.713779        4.668874        0.141379        0.141467
  pion        0-10%                 0.762876        4.492980        0.134227        0.136928
  pion        0-10%                 0.812084        4.339192        0.134535        0.133335
  pion        0-10%                 0.861383        4.193491        0.139911        0.135178
  pion        0-10%                 0.910758        4.079017        0.141329        0.127893
  kaon        0-10%                 0.577682        5.837489        0.301666        0.260348
  kaon        0-10%                 0.635387        5.498961        0.275872        0.253528
  kaon        0-10%                 0.702650        5.148372        0.256131        0.238007
  kaon        0-10%                 0.776992        4.825112        0.235699        0.215197
  kaon        0-10%                 0.856573        4.533307        0.211636        0.194865
  kaon        0-10%                 0.940062        4.273887        0.173377        0.178198
  kaon        0-10%                 1.026507        4.074296        0.187050        0.158213
  proton      0-10%                 1.201189        4.316708        0.168222        0.155451
  proton      0-10%                 1.266039        4.160649        0.174654        0.138912
  proton      0-10%                 1.335236        3.988535        0.131205        0.155584
  proton      0-10%                 1.408139        3.804629        0.110557        0.143307
  proton      0-10%                 1.484202        3.683702        0.111668        0.141710
  proton      0-10%                 1.562963        3.583485        0.152128        0.123372
  proton      0-10%                 1.644036        3.444215        0.136676        0.130326
  proton      0-10%                 1.727094        3.379048        0.089590        0.104092
  pion        10-20%                0.243885        7.783339        0.124736        0.103347
  pion        10-20%                0.286321        7.169940        0.194342        0.144991
  pion        10-20%                0.330877        6.587866        0.194209        0.180426
  pion        10-20%                0.376802        6.095418        0.183497        0.173679
  pion        10-20%                0.423651        5.681313        0.171948        0.166630
  pion        10-20%                0.471147        5.327278        0.161192        0.158340
  pion        10-20%                0.519114        5.024336        0.156564        0.149951
  pion        10-20%                0.567433        4.762492        0.144644        0.142712
  pion        10-20%                0.616019        4.535227        0.140757        0.136031
  pion        10-20%                0.664816        4.333619        0.131667        0.132017
  pion        10-20%                0.713779        4.157184        0.132400        0.127306
  pion        10-20%                0.762876        4.002993        0.130551        0.121564
  pion        10-20%                0.812084        3.862180        0.133718        0.118634
  pion        10-20%                0.861383        3.734696        0.118957        0.120794
  pion        10-20%                0.910758        3.630582        0.112213        0.114900
  kaon        10-20%                0.577682        5.189388        0.242706        0.228183
  kaon        10-20%                0.635387        4.882748        0.250569        0.222840
  kaon        10-20%                0.702650        4.582021        0.215063        0.200386
  kaon        10-20%                0.776992        4.296119        0.178150        0.180702
  kaon        10-20%                0.856573        4.028566        0.175423        0.164505
  kaon        10-20%                0.940062        3.786088        0.160050        0.157835
  kaon        10-20%                1.026507        3.602594        0.167430        0.153307
  proton      10-20%                1.201189        3.807392        0.149504        0.116399
  proton      10-20%                1.266039        3.656994        0.124014        0.124952
  proton      10-20%                1.335236        3.526367        0.127361        0.093109
  proton      10-20%                1.408139        3.345825        0.104066        0.107951
  proton      10-20%                1.484202        3.242657        0.105940        0.101622
  proton      10-20%                1.562963        3.167301        0.114092        0.089396
  proton      10-20%                1.644036        2.993149        0.085894        0.106415
  proton      10-20%                1.727094        2.959565        0.092469        0.069701
  pion        20-30%                0.243885        7.064141        0.103877        0.087307
  pion        20-30%                0.286321        6.503320        0.166242        0.125674
  pion        20-30%                0.330877        5.976822        0.166874        0.157297
  pion        20-30%                0.376802        5.526893        0.160837        0.153104
  pion        20-30%                0.423651        5.150569        0.147362        0.145847
  pion        20-30%                0.471147        4.824401        0.143667        0.139064
  pion        20-30%                0.519114        4.551663        0.141601        0.130565
  pion        20-30%                0.567433        4.308421        0.128721        0.126384
  pion        20-30%                0.616019        4.098979        0.125164        0.122999
  pion        20-30%                0.664816        3.919785        0.127040        0.116474
  pion        20-30%                0.713779        3.758441        0.116886        0.110406
  pion        20-30%                0.762876        3.614289        0.115248        0.111968
  pion        20-30%                0.812084        3.490100        0.102370        0.104467
  pion        20-30%                0.861383        3.377595        0.124313        0.109854
  pion        20-30%                0.910758        3.280335        0.106167        0.105751
  kaon        20-30%                0.577682        4.690472        0.221900        0.190657
  kaon        20-30%                0.635387        4.417017        0.188848        0.182820
  kaon        20-30%                0.702650        4.139045        0.156088        0.173599
  kaon        20-30%                0.776992        3.872716        0.179035        0.160014
  kaon        20-30%                0.856573        3.641891        0.153426        0.150226
  kaon        20-30%                0.940062        3.437969        0.139746        0.134353
  kaon        20-30%                1.026507        3.241727        0.142411        0.126065
  proton      20-30%                1.201189        3.428943        0.121771        0.088293
  proton      20-30%                1.266039        3.285769        0.128767        0.077496
  proton      20-30%                1.335236        3.105427        0.098811        0.118219
  proton      20-30%                1.408139        2.980927        0.125627        0.103314
  proton      20-30%                1.484202        2.863841        0.069391        0.093791
  proton      20-30%                1.562963        2.807780        0.113376        0.051911
  proton      20-30%                1.644036        2.693846        0.106403        0.072123
  proton      20-30%                1.727094        2.621343        0.119544        0.115631


==> anc/FIG_6.txt <==
# Particle    Centrality              mT_GeV          lambda  lambda_err_low lambda_err_high
  pion        0-10%                 0.243885        0.620790        0.003428        0.021523
  pion        0-10%                 0.286321        0.645006        0.001263        0.017936
  pion        0-10%                 0.330877        0.668433        0.000638        0.014463
  pion        0-10%                 0.376802        0.688857        0.000453        0.011609
  pion        0-10%                 0.423651        0.706669        0.000176        0.009347
  pion        0-10%                 0.471147        0.722716        0.000435        0.007501
  pion        0-10%                 0.519114        0.737116        0.000139        0.006111
  pion        0-10%                 0.567433        0.749748        0.000421        0.005074
  pion        0-10%                 0.616019        0.761639        0.000613        0.004244
  pion        0-10%                 0.664816        0.771892        0.000205        0.003647
  pion        0-10%                 0.713779        0.781180        0.001082        0.003125
  pion        0-10%                 0.762876        0.790258        0.001090        0.002746
  pion        0-10%                 0.812084        0.797663        0.000732        0.002395
  pion        0-10%                 0.861383        0.804732        0.000167        0.002290
  pion        0-10%                 0.910758        0.810995        0.000148        0.002237
  kaon        0-10%                 0.577682        0.959387        0.000903        0.000716
  kaon        0-10%                 0.635387        0.962812        0.000576        0.002245
  kaon        0-10%                 0.702650        0.966250        0.001521        0.004371
  kaon        0-10%                 0.776992        0.968215        0.001999        0.006890
  kaon        0-10%                 0.856573        0.970048        0.002384        0.009357
  kaon        0-10%                 0.940062        0.971518        0.003468        0.010022
  kaon        0-10%                 1.026507        0.971528        0.003161        0.011182
  proton      0-10%                 1.201189        0.345996        0.001957        0.008064
  proton      0-10%                 1.266039        0.364735        0.003805        0.006630
  proton      0-10%                 1.335236        0.383206        0.003198        0.007095
  proton      0-10%                 1.408139        0.396526        0.000938        0.006850
  proton      0-10%                 1.484202        0.414573        0.001466        0.007654
  proton      0-10%                 1.562963        0.428427        0.005922        0.008355
  proton      0-10%                 1.644036        0.449356        0.005574        0.011036
  proton      0-10%                 1.727094        0.464266        0.007179        0.012983
  pion        10-20%                0.243885        0.619483        0.003521        0.021441
  pion        10-20%                0.286321        0.643754        0.001156        0.017818
  pion        10-20%                0.330877        0.667213        0.000570        0.014405
  pion        10-20%                0.376802        0.688276        0.000774        0.011563
  pion        10-20%                0.423651        0.706494        0.000430        0.009291
  pion        10-20%                0.471147        0.722875        0.000070        0.007523
  pion        10-20%                0.519114        0.737238        0.000473        0.006143
  pion        10-20%                0.567433        0.750271        0.000530        0.005104
  pion        10-20%                0.616019        0.761691        0.000417        0.004289
  pion        10-20%                0.664816        0.772376        0.000183        0.003686
  pion        10-20%                0.713779        0.781403        0.000134        0.003227
  pion        10-20%                0.762876        0.790438        0.000840        0.002880
  pion        10-20%                0.812084        0.798484        0.000145        0.002671
  pion        10-20%                0.861383        0.805759        0.000245        0.002278
  pion        10-20%                0.910758        0.813195        0.001382        0.001841
  kaon        10-20%                0.577682        0.964597        0.001540        0.000443
  kaon        10-20%                0.635387        0.965124        0.000506        0.001964
  kaon        10-20%                0.702650        0.967855        0.001310        0.003758
  kaon        10-20%                0.776992        0.968865        0.001197        0.005623
  kaon        10-20%                0.856573        0.971766        0.001491        0.007477
  kaon        10-20%                0.940062        0.972831        0.002174        0.007317
  kaon        10-20%                1.026507        0.973116        0.002926        0.007491
  proton      10-20%                1.201189        0.356388        0.002848        0.008134
  proton      10-20%                1.266039        0.370148        0.001660        0.006598
  proton      10-20%                1.335236        0.384291        0.004963        0.006964
  proton      10-20%                1.408139        0.399926        0.002447        0.007505
  proton      10-20%                1.484202        0.417693        0.005432        0.009242
  proton      10-20%                1.562963        0.424945        0.001758        0.010165
  proton      10-20%                1.644036        0.445177        0.001782        0.007671
  proton      10-20%                1.727094        0.462407        0.000376        0.008879
  pion        20-30%                0.243885        0.618993        0.003636        0.021570
  pion        20-30%                0.286321        0.643640        0.001333        0.017905
  pion        20-30%                0.330877        0.667469        0.001019        0.014358
  pion        20-30%                0.376802        0.688726        0.000371        0.011423
  pion        20-30%                0.423651        0.707505        0.000060        0.009247
  pion        20-30%                0.471147        0.723758        0.001067        0.007408
  pion        20-30%                0.519114        0.737856        0.000077        0.006236
  pion        20-30%                0.567433        0.751373        0.001055        0.005309
  pion        20-30%                0.616019        0.763097        0.000958        0.004522
  pion        20-30%                0.664816        0.773762        0.000127        0.003791
  pion        20-30%                0.713779        0.782920        0.000175        0.003177
  pion        20-30%                0.762876        0.790996        0.000172        0.002892
  pion        20-30%                0.812084        0.799001        0.000145        0.002721
  pion        20-30%                0.861383        0.806848        0.000073        0.002615
  pion        20-30%                0.910758        0.812932        0.000997        0.002116
  kaon        20-30%                0.577682        0.967690        0.000945        0.001240
  kaon        20-30%                0.635387        0.970026        0.001101        0.001035
  kaon        20-30%                0.702650        0.969296        0.000790        0.002510
  kaon        20-30%                0.776992        0.970274        0.001069        0.002745
  kaon        20-30%                0.856573        0.972853        0.001989        0.004778
  kaon        20-30%                0.940062        0.972818        0.001750        0.008178
  kaon        20-30%                1.026507        0.972044        0.002404        0.005953
  proton      20-30%                1.201189        0.363974        0.003047        0.002834
  proton      20-30%                1.266039        0.375076        0.008049        0.005192
  proton      20-30%                1.335236        0.388644        0.001955        0.003100
  proton      20-30%                1.408139        0.400246        0.004992        0.006436
  proton      20-30%                1.484202        0.411943        0.005538        0.008100
  proton      20-30%                1.562963        0.439262        0.010236        0.002394
  proton      20-30%                1.644036        0.444351        0.008871        0.001036
  proton      20-30%                1.727094        0.462688        0.009309        0.002031


==> anc/FIG_A1.txt <==
# Particle    Centrality    Direction           mT_GeV               R       R_err_low      R_err_high
  pion        0-10%         out               0.243885        8.224871        0.047041        0.016840
  pion        0-10%         out               0.286321        7.865106        0.116978        0.043801
  pion        0-10%         out               0.330877        7.372124        0.124198        0.129365
  pion        0-10%         out               0.376802        6.913947        0.106914        0.119675
  pion        0-10%         out               0.423651        6.511301        0.086892        0.104892
  pion        0-10%         out               0.471147        6.160716        0.075578        0.091153
  pion        0-10%         out               0.519114        5.855605        0.065848        0.077069
  pion        0-10%         out               0.567433        5.585059        0.053076        0.066705
  pion        0-10%         out               0.616019        5.351853        0.047323        0.055452
  pion        0-10%         out               0.664816        5.140495        0.038389        0.048316
  pion        0-10%         out               0.713779        4.951926        0.025605        0.041805
  pion        0-10%         out               0.762876        4.782601        0.026722        0.038482
  pion        0-10%         out               0.812084        4.632236        0.023113        0.025644
  pion        0-10%         out               0.861383        4.486036        0.030485        0.004534
  pion        0-10%         out               0.910758        4.348713        0.012614        0.005697
  pion        0-10%         side              0.243885        6.815854        0.108938        0.120968
  pion        0-10%         side              0.286321        6.412310        0.119532        0.112761
  pion        0-10%         side              0.330877        6.058611        0.132730        0.118213
  pion        0-10%         side              0.376802        5.748710        0.144747        0.128564
  pion        0-10%         side              0.423651        5.478874        0.144736        0.134989
  pion        0-10%         side              0.471147        5.241721        0.151144        0.139742
  pion        0-10%         side              0.519114        5.032646        0.154387        0.140849
  pion        0-10%         side              0.567433        4.845176        0.157064        0.143773
  pion        0-10%         side              0.616019        4.673441        0.156753        0.148015
  pion        0-10%         side              0.664816        4.523654        0.157476        0.146431
  pion        0-10%         side              0.713779        4.387476        0.150555        0.143854
  pion        0-10%         side              0.762876        4.260859        0.151582        0.143924
  pion        0-10%         side              0.812084        4.149224        0.154626        0.150202
  pion        0-10%         side              0.861383        4.040670        0.165964        0.163467
  pion        0-10%         side              0.910758        3.966915        0.181992        0.153279
  pion        0-10%         long              0.243885       10.524379        0.339994        0.266181
  pion        0-10%         long              0.286321        9.392677        0.389085        0.319547
  pion        0-10%         long              0.330877        8.410220        0.381971        0.340458
  pion        0-10%         long              0.376802        7.603299        0.357318        0.330388
  pion        0-10%         long              0.423651        6.947106        0.341055        0.313025
  pion        0-10%         long              0.471147        6.397818        0.320739        0.298076
  pion        0-10%         long              0.519114        5.942144        0.301945        0.281151
  pion        0-10%         long              0.567433        5.545781        0.295686        0.270254
  pion        0-10%         long              0.616019        5.203751        0.275173        0.263417
  pion        0-10%         long              0.664816        4.909386        0.277345        0.250119
  pion        0-10%         long              0.713779        4.649828        0.260298        0.243863
  pion        0-10%         long              0.762876        4.419202        0.237569        0.235159
  pion        0-10%         long              0.812084        4.220003        0.241341        0.233077
  pion        0-10%         long              0.861383        4.037446        0.239509        0.256251
  pion        0-10%         long              0.910758        3.906442        0.267346        0.252158
  pion        10-20%        out               0.243885        7.418275        0.046821        0.023767
  pion        10-20%        out               0.286321        7.063027        0.106055        0.035866
  pion        10-20%        out               0.330877        6.592805        0.111408        0.117279
  pion        10-20%        out               0.376802        6.162412        0.097064        0.105956
  pion        10-20%        out               0.423651        5.783104        0.080339        0.092606
  pion        10-20%        out               0.471147        5.447156        0.061819        0.082001
  pion        10-20%        out               0.519114        5.155681        0.061726        0.069258
  pion        10-20%        out               0.567433        4.905665        0.049734        0.056844
  pion        10-20%        out               0.616019        4.677476        0.037743        0.051758
  pion        10-20%        out               0.664816        4.477277        0.031248        0.044723
  pion        10-20%        out               0.713779        4.301627        0.036932        0.038318
  pion        10-20%        out               0.762876        4.151878        0.037699        0.030968
  pion        10-20%        out               0.812084        4.006465        0.033165        0.020699
  pion        10-20%        out               0.861383        3.878633        0.007541        0.004742
  pion        10-20%        out               0.910758        3.748214        0.008337        0.018610
  pion        10-20%        side              0.243885        6.165371        0.085958        0.098332
  pion        10-20%        side              0.286321        5.812566        0.098755        0.091537
  pion        10-20%        side              0.330877        5.495393        0.114859        0.101396
  pion        10-20%        side              0.376802        5.221471        0.120616        0.107832
  pion        10-20%        side              0.423651        4.977940        0.128420        0.116757
  pion        10-20%        side              0.471147        4.764573        0.133925        0.120924
  pion        10-20%        side              0.519114        4.578089        0.135357        0.122650
  pion        10-20%        side              0.567433        4.403165        0.130436        0.127438
  pion        10-20%        side              0.616019        4.254573        0.132705        0.124556
  pion        10-20%        side              0.664816        4.114458        0.135349        0.130590
  pion        10-20%        side              0.713779        3.992812        0.138433        0.131240
  pion        10-20%        side              0.762876        3.884362        0.136304        0.127152
  pion        10-20%        side              0.812084        3.783940        0.151002        0.131332
  pion        10-20%        side              0.861383        3.689928        0.147528        0.146977
  pion        10-20%        side              0.910758        3.623461        0.151285        0.128733
  pion        10-20%        long              0.243885        9.417912        0.273659        0.227002
  pion        10-20%        long              0.286321        8.399453        0.341669        0.276459
  pion        10-20%        long              0.330877        7.518954        0.330324        0.296375
  pion        10-20%        long              0.376802        6.798718        0.314593        0.287213
  pion        10-20%        long              0.423651        6.213458        0.295869        0.276217
  pion        10-20%        long              0.471147        5.724165        0.281908        0.262188
  pion        10-20%        long              0.519114        5.309519        0.270024        0.251397
  pion        10-20%        long              0.567433        4.958756        0.254037        0.240358
  pion        10-20%        long              0.616019        4.660839        0.254676        0.229969
  pion        10-20%        long              0.664816        4.400500        0.233330        0.220807
  pion        10-20%        long              0.713779        4.171131        0.227843        0.213793
  pion        10-20%        long              0.762876        3.967821        0.224814        0.209243
  pion        10-20%        long              0.812084        3.791723        0.225934        0.207559
  pion        10-20%        long              0.861383        3.630752        0.218477        0.226539
  pion        10-20%        long              0.910758        3.515888        0.215312        0.226758
  pion        20-30%        out               0.243885        6.773004        0.045543        0.029338
  pion        20-30%        out               0.286321        6.434381        0.085258        0.029716
  pion        20-30%        out               0.330877        6.002001        0.091145        0.099619
  pion        20-30%        out               0.376802        5.594570        0.082683        0.093907
  pion        20-30%        out               0.423651        5.236052        0.065234        0.083614
  pion        20-30%        out               0.471147        4.920803        0.061680        0.072375
  pion        20-30%        out               0.519114        4.646208        0.057560        0.060062
  pion        20-30%        out               0.567433        4.398798        0.041565        0.055976
  pion        20-30%        out               0.616019        4.187530        0.031519        0.047033
  pion        20-30%        out               0.664816        3.998173        0.036314        0.041306
  pion        20-30%        out               0.713779        3.838853        0.023040        0.031640
  pion        20-30%        out               0.762876        3.687476        0.035629        0.034062
  pion        20-30%        out               0.812084        3.560588        0.011969        0.015304
  pion        20-30%        out               0.861383        3.436179        0.034763        0.003609
  pion        20-30%        out               0.910758        3.323744        0.012467        0.020149
  pion        20-30%        side              0.243885        5.610180        0.068890        0.081667
  pion        20-30%        side              0.286321        5.290840        0.079747        0.078233
  pion        20-30%        side              0.330877        5.010638        0.097496        0.087168
  pion        20-30%        side              0.376802        4.762723        0.103307        0.095393
  pion        20-30%        side              0.423651        4.551924        0.103588        0.098318
  pion        20-30%        side              0.471147        4.352795        0.113086        0.104650
  pion        20-30%        side              0.519114        4.186291        0.122029        0.106051
  pion        20-30%        side              0.567433        4.032737        0.125038        0.107001
  pion        20-30%        side              0.616019        3.895371        0.121753        0.112071
  pion        20-30%        side              0.664816        3.783903        0.125383        0.111479
  pion        20-30%        side              0.713779        3.668791        0.127429        0.110780
  pion        20-30%        side              0.762876        3.569139        0.116062        0.112968
  pion        20-30%        side              0.812084        3.476504        0.123296        0.117227
  pion        20-30%        side              0.861383        3.400159        0.127603        0.125840
  pion        20-30%        side              0.910758        3.339824        0.133893        0.111889
  pion        20-30%        long              0.243885        8.506351        0.238560        0.198376
  pion        20-30%        long              0.286321        7.581873        0.301261        0.242395
  pion        20-30%        long              0.330877        6.785000        0.289752        0.262296
  pion        20-30%        long              0.376802        6.136476        0.280579        0.253089
  pion        20-30%        long              0.423651        5.607850        0.262776        0.242977
  pion        20-30%        long              0.471147        5.163594        0.250346        0.231538
  pion        20-30%        long              0.519114        4.799987        0.242640        0.219664
  pion        20-30%        long              0.567433        4.480444        0.219975        0.212169
  pion        20-30%        long              0.616019        4.206490        0.224197        0.207606
  pion        20-30%        long              0.664816        3.973672        0.222441        0.195615
  pion        20-30%        long              0.713779        3.765627        0.205056        0.188930
  pion        20-30%        long              0.762876        3.584979        0.198594        0.189601
  pion        20-30%        long              0.812084        3.431780        0.177486        0.182436
  pion        20-30%        long              0.861383        3.294518        0.217240        0.208103
  pion        20-30%        long              0.910758        3.174367        0.213050        0.217510
  kaon        0-10%         out               0.577682        5.615978        0.217182        0.145855
  kaon        0-10%         out               0.635387        5.390062        0.163891        0.176691
  kaon        0-10%         out               0.702650        5.116312        0.155289        0.162832
  kaon        0-10%         out               0.776992        4.845165        0.117113        0.139496
  kaon        0-10%         out               0.856573        4.605807        0.086013        0.121788
  kaon        0-10%         out               0.940062        4.395225        0.053362        0.085783
  kaon        0-10%         out               1.026507        4.162832        0.042853        0.075168
  kaon        0-10%         side              0.577682        5.556352        0.309929        0.323209
  kaon        0-10%         side              0.635387        5.274058        0.282857        0.277300
  kaon        0-10%         side              0.702650        4.985931        0.271151        0.255216
  kaon        0-10%         side              0.776992        4.726359        0.261627        0.241829
  kaon        0-10%         side              0.856573        4.488105        0.240617        0.224298
  kaon        0-10%         side              0.940062        4.260598        0.228161        0.225450
  kaon        0-10%         side              1.026507        4.119941        0.251070        0.209827
  kaon        0-10%         long              0.577682        6.309869        0.387504        0.317251
  kaon        0-10%         long              0.635387        5.817615        0.390677        0.317352
  kaon        0-10%         long              0.702650        5.336557        0.353926        0.312549
  kaon        0-10%         long              0.776992        4.901922        0.343940        0.289113
  kaon        0-10%         long              0.856573        4.504816        0.327947        0.270208
  kaon        0-10%         long              0.940062        4.162323        0.267910        0.277009
  kaon        0-10%         long              1.026507        3.935688        0.300946        0.284237
  kaon        10-20%        out               0.577682        4.991044        0.155964        0.118432
  kaon        10-20%        out               0.635387        4.752172        0.171759        0.150881
  kaon        10-20%        out               0.702650        4.477674        0.110841        0.128710
  kaon        10-20%        out               0.776992        4.221092        0.077821        0.106507
  kaon        10-20%        out               0.856573        3.978278        0.064807        0.095235
  kaon        10-20%        out               0.940062        3.752890        0.050723        0.061910
  kaon        10-20%        out               1.026507        3.542567        0.023278        0.041108
  kaon        10-20%        side              0.577682        5.009516        0.269772        0.279139
  kaon        10-20%        side              0.635387        4.753101        0.244682        0.235368
  kaon        10-20%        side              0.702650        4.515249        0.247719        0.215109
  kaon        10-20%        side              0.776992        4.285543        0.206021        0.199744
  kaon        10-20%        side              0.856573        4.073017        0.197988        0.179577
  kaon        10-20%        side              0.940062        3.869699        0.176694        0.191804
  kaon        10-20%        side              1.026507        3.726127        0.211365        0.190242
  kaon        10-20%        long              0.577682        5.548111        0.306880        0.286646
  kaon        10-20%        long              0.635387        5.132959        0.338018        0.285687
  kaon        10-20%        long              0.702650        4.748244        0.292472        0.263737
  kaon        10-20%        long              0.776992        4.380162        0.258715        0.243529
  kaon        10-20%        long              0.856573        4.033567        0.272376        0.230074
  kaon        10-20%        long              0.940062        3.734070        0.265095        0.236047
  kaon        10-20%        long              1.026507        3.535399        0.284986        0.259582
  kaon        20-30%        out               0.577682        4.499371        0.127272        0.104805
  kaon        20-30%        out               0.635387        4.285620        0.115745        0.114940
  kaon        20-30%        out               0.702650        4.021480        0.063972        0.112983
  kaon        20-30%        out               0.776992        3.776176        0.105729        0.092800
  kaon        20-30%        out               0.856573        3.565219        0.055191        0.075445
  kaon        20-30%        out               0.940062        3.344687        0.046740        0.043827
  kaon        20-30%        out               1.026507        3.127194        0.013428        0.025516
  kaon        20-30%        side              0.577682        4.566184        0.227636        0.239261
  kaon        20-30%        side              0.635387        4.352289        0.205491        0.190506
  kaon        20-30%        side              0.702650        4.128949        0.177148        0.179200
  kaon        20-30%        side              0.776992        3.911234        0.203252        0.177777
  kaon        20-30%        side              0.856573        3.726862        0.163469        0.162578
  kaon        20-30%        side              0.940062        3.573427        0.158848        0.160066
  kaon        20-30%        side              1.026507        3.410867        0.180975        0.151868
  kaon        20-30%        long              0.577682        4.990605        0.306663        0.226827
  kaon        20-30%        long              0.635387        4.606491        0.247319        0.243205
  kaon        20-30%        long              0.702650        4.263069        0.229976        0.229798
  kaon        20-30%        long              0.776992        3.928757        0.231819        0.212942
  kaon        20-30%        long              0.856573        3.631684        0.248724        0.217897
  kaon        20-30%        long              0.940062        3.391468        0.221026        0.205965
  kaon        20-30%        long              1.026507        3.179578        0.245209        0.225018
  proton      0-10%         out               1.201189        4.244805        0.119535        0.102375
  proton      0-10%         out               1.266039        4.084621        0.097842        0.097067
  proton      0-10%         out               1.335236        3.956946        0.068340        0.078967
  proton      0-10%         out               1.408139        3.793731        0.045492        0.057934
  proton      0-10%         out               1.484202        3.666453        0.026469        0.078821
  proton      0-10%         out               1.562963        3.587751        0.071801        0.075653
  proton      0-10%         out               1.644036        3.474560        0.086064        0.075535
  proton      0-10%         out               1.727094        3.396875        0.022624        0.050851
  proton      0-10%         side              1.201189        4.252889        0.184039        0.208000
  proton      0-10%         side              1.266039        4.158182        0.220471        0.158509
  proton      0-10%         side              1.335236        3.999168        0.164027        0.186046
  proton      0-10%         side              1.408139        3.867863        0.175655        0.185359
  proton      0-10%         side              1.484202        3.742962        0.148344        0.175596
  proton      0-10%         side              1.562963        3.664660        0.191866        0.181952
  proton      0-10%         side              1.644036        3.535889        0.194802        0.182766
  proton      0-10%         side              1.727094        3.518911        0.140864        0.159188
  proton      0-10%         long              1.201189        4.448352        0.206174        0.171640
  proton      0-10%         long              1.266039        4.237097        0.213239        0.176316
  proton      0-10%         long              1.335236        4.008370        0.166487        0.214654
  proton      0-10%         long              1.408139        3.750849        0.126334        0.193160
  proton      0-10%         long              1.484202        3.639655        0.170095        0.190565
  proton      0-10%         long              1.562963        3.495079        0.211034        0.147486
  proton      0-10%         long              1.644036        3.317715        0.136267        0.172453
  proton      0-10%         long              1.727094        3.210262        0.129900        0.143630
  proton      10-20%        out               1.201189        3.694681        0.082574        0.088019
  proton      10-20%        out               1.266039        3.564672        0.085753        0.071951
  proton      10-20%        out               1.335236        3.445623        0.082867        0.015343
  proton      10-20%        out               1.408139        3.230044        0.036450        0.063024
  proton      10-20%        out               1.484202        3.104297        0.051146        0.038038
  proton      10-20%        out               1.562963        3.072521        0.067909        0.014102
  proton      10-20%        out               1.644036        2.893670        0.012403        0.029328
  proton      10-20%        out               1.727094        2.840915        0.024910        0.004990
  proton      10-20%        side              1.201189        3.835704        0.189880        0.140370
  proton      10-20%        side              1.266039        3.712355        0.177835        0.139074
  proton      10-20%        side              1.335236        3.616769        0.165614        0.124403
  proton      10-20%        side              1.408139        3.494479        0.162251        0.131491
  proton      10-20%        side              1.484202        3.387567        0.124754        0.135954
  proton      10-20%        side              1.562963        3.316457        0.138200        0.147447
  proton      10-20%        side              1.644036        3.126635        0.091675        0.166128
  proton      10-20%        side              1.727094        3.130547        0.058180        0.113181
  proton      10-20%        long              1.201189        3.888962        0.176011        0.133016
  proton      10-20%        long              1.266039        3.691994        0.121208        0.173082
  proton      10-20%        long              1.335236        3.514503        0.134541        0.150171
  proton      10-20%        long              1.408139        3.306904        0.118478        0.134538
  proton      10-20%        long              1.484202        3.229555        0.144015        0.128562
  proton      10-20%        long              1.562963        3.107047        0.145884        0.124458
  proton      10-20%        long              1.644036        2.952762        0.165916        0.135881
  proton      10-20%        long              1.727094        2.898515        0.204637        0.103028
  proton      20-30%        out               1.201189        3.303041        0.071020        0.051685
  proton      20-30%        out               1.266039        3.160895        0.043072        0.031725
  proton      20-30%        out               1.335236        2.971007        0.048862        0.059191
  proton      20-30%        out               1.408139        2.881419        0.035643        0.022864
  proton      20-30%        out               1.484202        2.707652        0.000130        0.035759
  proton      20-30%        out               1.562963        2.609993        0.109413        0.001422
  proton      20-30%        out               1.644036        2.539306        0.026608        0.046775
  proton      20-30%        out               1.727094        2.461813        0.041453        0.039337
  proton      20-30%        side              1.201189        3.524060        0.176486        0.114548
  proton      20-30%        side              1.266039        3.376301        0.159579        0.109863
  proton      20-30%        side              1.335236        3.256151        0.113049        0.141531
  proton      20-30%        side              1.408139        3.139616        0.135906        0.146170
  proton      20-30%        side              1.484202        3.070927        0.109395        0.105212
  proton      20-30%        side              1.562963        3.025566        0.115823        0.082874
  proton      20-30%        side              1.644036        2.930246        0.162970        0.066374
  proton      20-30%        side              1.727094        2.813985        0.149451        0.176906
  proton      20-30%        long              1.201189        3.455993        0.127320        0.107413
  proton      20-30%        long              1.266039        3.316348        0.190388        0.088955
  proton      20-30%        long              1.335236        3.082473        0.137006        0.154033
  proton      20-30%        long              1.408139        2.915135        0.212082        0.141789
  proton      20-30%        long              1.484202        2.800499        0.117548        0.143288
  proton      20-30%        long              1.562963        2.772143        0.117863        0.068779
  proton      20-30%        long              1.644036        2.595382        0.124180        0.109475
  proton      20-30%        long              1.727094        2.575903        0.165311        0.139998


==> anc/FIG_A2.txt <==
# Particle    Centrality    Direction           kT_GeV               R       R_err_low      R_err_high
  pion        0-10%         out               0.200000        8.224871        0.047041        0.016840
  pion        0-10%         out               0.250000        7.865106        0.116978        0.043801
  pion        0-10%         out               0.300000        7.372124        0.124198        0.129365
  pion        0-10%         out               0.350000        6.913947        0.106914        0.119675
  pion        0-10%         out               0.400000        6.511301        0.086892        0.104892
  pion        0-10%         out               0.450000        6.160716        0.075578        0.091153
  pion        0-10%         out               0.500000        5.855605        0.065848        0.077069
  pion        0-10%         out               0.550000        5.585059        0.053076        0.066705
  pion        0-10%         out               0.600000        5.351853        0.047323        0.055452
  pion        0-10%         out               0.650000        5.140495        0.038389        0.048316
  pion        0-10%         out               0.700000        4.951926        0.025605        0.041805
  pion        0-10%         out               0.750000        4.782601        0.026722        0.038482
  pion        0-10%         out               0.800000        4.632236        0.023113        0.025644
  pion        0-10%         out               0.850000        4.486036        0.030485        0.004534
  pion        0-10%         out               0.900000        4.348713        0.012614        0.005697
  kaon        0-10%         out               0.300000        5.615978        0.217182        0.145855
  kaon        0-10%         out               0.400000        5.390062        0.163891        0.176691
  kaon        0-10%         out               0.500000        5.116312        0.155289        0.162832
  kaon        0-10%         out               0.600000        4.845165        0.117113        0.139496
  kaon        0-10%         out               0.700000        4.605807        0.086013        0.121788
  kaon        0-10%         out               0.800000        4.395225        0.053362        0.085783
  kaon        0-10%         out               0.900000        4.162832        0.042853        0.075168
  proton      0-10%         out               0.750000        4.244805        0.119535        0.102375
  proton      0-10%         out               0.850000        4.084621        0.097842        0.097067
  proton      0-10%         out               0.950000        3.956946        0.068340        0.078967
  proton      0-10%         out               1.050000        3.793731        0.045492        0.057934
  proton      0-10%         out               1.150000        3.666453        0.026469        0.078821
  proton      0-10%         out               1.250000        3.587751        0.071801        0.075653
  proton      0-10%         out               1.350000        3.474560        0.086064        0.075535
  proton      0-10%         out               1.450000        3.396875        0.022624        0.050851
  pion        10-20%        out               0.200000        7.418275        0.046821        0.023767
  pion        10-20%        out               0.250000        7.063027        0.106055        0.035866
  pion        10-20%        out               0.300000        6.592805        0.111408        0.117279
  pion        10-20%        out               0.350000        6.162412        0.097064        0.105956
  pion        10-20%        out               0.400000        5.783104        0.080339        0.092606
  pion        10-20%        out               0.450000        5.447156        0.061819        0.082001
  pion        10-20%        out               0.500000        5.155681        0.061726        0.069258
  pion        10-20%        out               0.550000        4.905665        0.049734        0.056844
  pion        10-20%        out               0.600000        4.677476        0.037743        0.051758
  pion        10-20%        out               0.650000        4.477277        0.031248        0.044723
  pion        10-20%        out               0.700000        4.301627        0.036932        0.038318
  pion        10-20%        out               0.750000        4.151878        0.037699        0.030968
  pion        10-20%        out               0.800000        4.006465        0.033165        0.020699
  pion        10-20%        out               0.850000        3.878633        0.007541        0.004742
  pion        10-20%        out               0.900000        3.748214        0.008337        0.018610
  kaon        10-20%        out               0.300000        4.991044        0.155964        0.118432
  kaon        10-20%        out               0.400000        4.752172        0.171759        0.150881
  kaon        10-20%        out               0.500000        4.477674        0.110841        0.128710
  kaon        10-20%        out               0.600000        4.221092        0.077821        0.106507
  kaon        10-20%        out               0.700000        3.978278        0.064807        0.095235
  kaon        10-20%        out               0.800000        3.752890        0.050723        0.061910
  kaon        10-20%        out               0.900000        3.542567        0.023278        0.041108
  proton      10-20%        out               0.750000        3.694681        0.082574        0.088019
  proton      10-20%        out               0.850000        3.564672        0.085753        0.071951
  proton      10-20%        out               0.950000        3.445623        0.082867        0.015343
  proton      10-20%        out               1.050000        3.230044        0.036450        0.063024
  proton      10-20%        out               1.150000        3.104297        0.051146        0.038038
  proton      10-20%        out               1.250000        3.072521        0.067909        0.014102
  proton      10-20%        out               1.350000        2.893670        0.012403        0.029328
  proton      10-20%        out               1.450000        2.840915        0.024910        0.004990
  pion        20-30%        out               0.200000        6.773004        0.045543        0.029338
  pion        20-30%        out               0.250000        6.434381        0.085258        0.029716
  pion        20-30%        out               0.300000        6.002001        0.091145        0.099619
  pion        20-30%        out               0.350000        5.594570        0.082683        0.093907
  pion        20-30%        out               0.400000        5.236052        0.065234        0.083614
  pion        20-30%        out               0.450000        4.920803        0.061680        0.072375
  pion        20-30%        out               0.500000        4.646208        0.057560        0.060062
  pion        20-30%        out               0.550000        4.398798        0.041565        0.055976
  pion        20-30%        out               0.600000        4.187530        0.031519        0.047033
  pion        20-30%        out               0.650000        3.998173        0.036314        0.041306
  pion        20-30%        out               0.700000        3.838853        0.023040        0.031640
  pion        20-30%        out               0.750000        3.687476        0.035629        0.034062
  pion        20-30%        out               0.800000        3.560588        0.011969        0.015304
  pion        20-30%        out               0.850000        3.436179        0.034763        0.003609
  pion        20-30%        out               0.900000        3.323744        0.012467        0.020149
  kaon        20-30%        out               0.300000        4.499371        0.127272        0.104805
  kaon        20-30%        out               0.400000        4.285620        0.115745        0.114940
  kaon        20-30%        out               0.500000        4.021480        0.063972        0.112983
  kaon        20-30%        out               0.600000        3.776176        0.105729        0.092800
  kaon        20-30%        out               0.700000        3.565219        0.055191        0.075445
  kaon        20-30%        out               0.800000        3.344687        0.046740        0.043827
  kaon        20-30%        out               0.900000        3.127194        0.013428        0.025516
  proton      20-30%        out               0.750000        3.303041        0.071020        0.051685
  proton      20-30%        out               0.850000        3.160895        0.043072        0.031725
  proton      20-30%        out               0.950000        2.971007        0.048862        0.059191
  proton      20-30%        out               1.050000        2.881419        0.035643        0.022864
  proton      20-30%        out               1.150000        2.707652        0.000130        0.035759
  proton      20-30%        out               1.250000        2.609993        0.109413        0.001422
  proton      20-30%        out               1.350000        2.539306        0.026608        0.046775
  proton      20-30%        out               1.450000        2.461813        0.041453        0.039337
  pion        0-10%         side              0.200000        6.815854        0.108938        0.120968
  pion        0-10%         side              0.250000        6.412310        0.119532        0.112761
  pion        0-10%         side              0.300000        6.058611        0.132730        0.118213
  pion        0-10%         side              0.350000        5.748710        0.144747        0.128564
  pion        0-10%         side              0.400000        5.478874        0.144736        0.134989
  pion        0-10%         side              0.450000        5.241721        0.151144        0.139742
  pion        0-10%         side              0.500000        5.032646        0.154387        0.140849
  pion        0-10%         side              0.550000        4.845176        0.157064        0.143773
  pion        0-10%         side              0.600000        4.673441        0.156753        0.148015
  pion        0-10%         side              0.650000        4.523654        0.157476        0.146431
  pion        0-10%         side              0.700000        4.387476        0.150555        0.143854
  pion        0-10%         side              0.750000        4.260859        0.151582        0.143924
  pion        0-10%         side              0.800000        4.149224        0.154626        0.150202
  pion        0-10%         side              0.850000        4.040670        0.165964        0.163467
  pion        0-10%         side              0.900000        3.966915        0.181992        0.153279
  kaon        0-10%         side              0.300000        5.556352        0.309929        0.323209
  kaon        0-10%         side              0.400000        5.274058        0.282857        0.277300
  kaon        0-10%         side              0.500000        4.985931        0.271151        0.255216
  kaon        0-10%         side              0.600000        4.726359        0.261627        0.241829
  kaon        0-10%         side              0.700000        4.488105        0.240617        0.224298
  kaon        0-10%         side              0.800000        4.260598        0.228161        0.225450
  kaon        0-10%         side              0.900000        4.119941        0.251070        0.209827
  proton      0-10%         side              0.750000        4.252889        0.184039        0.208000
  proton      0-10%         side              0.850000        4.158182        0.220471        0.158509
  proton      0-10%         side              0.950000        3.999168        0.164027        0.186046
  proton      0-10%         side              1.050000        3.867863        0.175655        0.185359
  proton      0-10%         side              1.150000        3.742962        0.148344        0.175596
  proton      0-10%         side              1.250000        3.664660        0.191866        0.181952
  proton      0-10%         side              1.350000        3.535889        0.194802        0.182766
  proton      0-10%         side              1.450000        3.518911        0.140864        0.159188
  pion        10-20%        side              0.200000        6.165371        0.085958        0.098332
  pion        10-20%        side              0.250000        5.812566        0.098755        0.091537
  pion        10-20%        side              0.300000        5.495393        0.114859        0.101396
  pion        10-20%        side              0.350000        5.221471        0.120616        0.107832
  pion        10-20%        side              0.400000        4.977940        0.128420        0.116757
  pion        10-20%        side              0.450000        4.764573        0.133925        0.120924
  pion        10-20%        side              0.500000        4.578089        0.135357        0.122650
  pion        10-20%        side              0.550000        4.403165        0.130436        0.127438
  pion        10-20%        side              0.600000        4.254573        0.132705        0.124556
  pion        10-20%        side              0.650000        4.114458        0.135349        0.130590
  pion        10-20%        side              0.700000        3.992812        0.138433        0.131240
  pion        10-20%        side              0.750000        3.884362        0.136304        0.127152
  pion        10-20%        side              0.800000        3.783940        0.151002        0.131332
  pion        10-20%        side              0.850000        3.689928        0.147528        0.146977
  pion        10-20%        side              0.900000        3.623461        0.151285        0.128733
  kaon        10-20%        side              0.300000        5.009516        0.269772        0.279139
  kaon        10-20%        side              0.400000        4.753101        0.244682        0.235368
  kaon        10-20%        side              0.500000        4.515249        0.247719        0.215109
  kaon        10-20%        side              0.600000        4.285543        0.206021        0.199744
  kaon        10-20%        side              0.700000        4.073017        0.197988        0.179577
  kaon        10-20%        side              0.800000        3.869699        0.176694        0.191804
  kaon        10-20%        side              0.900000        3.726127        0.211365        0.190242
  proton      10-20%        side              0.750000        3.835704        0.189880        0.140370
  proton      10-20%        side              0.850000        3.712355        0.177835        0.139074
  proton      10-20%        side              0.950000        3.616769        0.165614        0.124403
  proton      10-20%        side              1.050000        3.494479        0.162251        0.131491
  proton      10-20%        side              1.150000        3.387567        0.124754        0.135954
  proton      10-20%        side              1.250000        3.316457        0.138200        0.147447
  proton      10-20%        side              1.350000        3.126635        0.091675        0.166128
  proton      10-20%        side              1.450000        3.130547        0.058180        0.113181
  pion        20-30%        side              0.200000        5.610180        0.068890        0.081667
  pion        20-30%        side              0.250000        5.290840        0.079747        0.078233
  pion        20-30%        side              0.300000        5.010638        0.097496        0.087168
  pion        20-30%        side              0.350000        4.762723        0.103307        0.095393
  pion        20-30%        side              0.400000        4.551924        0.103588        0.098318
  pion        20-30%        side              0.450000        4.352795        0.113086        0.104650
  pion        20-30%        side              0.500000        4.186291        0.122029        0.106051
  pion        20-30%        side              0.550000        4.032737        0.125038        0.107001
  pion        20-30%        side              0.600000        3.895371        0.121753        0.112071
  pion        20-30%        side              0.650000        3.783903        0.125383        0.111479
  pion        20-30%        side              0.700000        3.668791        0.127429        0.110780
  pion        20-30%        side              0.750000        3.569139        0.116062        0.112968
  pion        20-30%        side              0.800000        3.476504        0.123296        0.117227
  pion        20-30%        side              0.850000        3.400159        0.127603        0.125840
  pion        20-30%        side              0.900000        3.339824        0.133893        0.111889
  kaon        20-30%        side              0.300000        4.566184        0.227636        0.239261
  kaon        20-30%        side              0.400000        4.352289        0.205491        0.190506
  kaon        20-30%        side              0.500000        4.128949        0.177148        0.179200
  kaon        20-30%        side              0.600000        3.911234        0.203252        0.177777
  kaon        20-30%        side              0.700000        3.726862        0.163469        0.162578
  kaon        20-30%        side              0.800000        3.573427        0.158848        0.160066
  kaon        20-30%        side              0.900000        3.410867        0.180975        0.151868
  proton      20-30%        side              0.750000        3.524060        0.176486        0.114548
  proton      20-30%        side              0.850000        3.376301        0.159579        0.109863
  proton      20-30%        side              0.950000        3.256151        0.113049        0.141531
  proton      20-30%        side              1.050000        3.139616        0.135906        0.146170
  proton      20-30%        side              1.150000        3.070927        0.109395        0.105212
  proton      20-30%        side              1.250000        3.025566        0.115823        0.082874
  proton      20-30%        side              1.350000        2.930246        0.162970        0.066374
  proton      20-30%        side              1.450000        2.813985        0.149451        0.176906
  pion        0-10%         long              0.200000       10.524379        0.339994        0.266181
  pion        0-10%         long              0.250000        9.392677        0.389085        0.319547
  pion        0-10%         long              0.300000        8.410220        0.381971        0.340458
  pion        0-10%         long              0.350000        7.603299        0.357318        0.330388
  pion        0-10%         long              0.400000        6.947106        0.341055        0.313025
  pion        0-10%         long              0.450000        6.397818        0.320739        0.298076
  pion        0-10%         long              0.500000        5.942144        0.301945        0.281151
  pion        0-10%         long              0.550000        5.545781        0.295686        0.270254
  pion        0-10%         long              0.600000        5.203751        0.275173        0.263417
  pion        0-10%         long              0.650000        4.909386        0.277345        0.250119
  pion        0-10%         long              0.700000        4.649828        0.260298        0.243863
  pion        0-10%         long              0.750000        4.419202        0.237569        0.235159
  pion        0-10%         long              0.800000        4.220003        0.241341        0.233077
  pion        0-10%         long              0.850000        4.037446        0.239509        0.256251
  pion        0-10%         long              0.900000        3.906442        0.267346        0.252158
  kaon        0-10%         long              0.300000        6.309869        0.387504        0.317251
  kaon        0-10%         long              0.400000        5.817615        0.390677        0.317352
  kaon        0-10%         long              0.500000        5.336557        0.353926        0.312549
  kaon        0-10%         long              0.600000        4.901922        0.343940        0.289113
  kaon        0-10%         long              0.700000        4.504816        0.327947        0.270208
  kaon        0-10%         long              0.800000        4.162323        0.267910        0.277009
  kaon        0-10%         long              0.900000        3.935688        0.300946        0.284237
  proton      0-10%         long              0.750000        4.448352        0.206174        0.171640
  proton      0-10%         long              0.850000        4.237097        0.213239        0.176316
  proton      0-10%         long              0.950000        4.008370        0.166487        0.214654
  proton      0-10%         long              1.050000        3.750849        0.126334        0.193160
  proton      0-10%         long              1.150000        3.639655        0.170095        0.190565
  proton      0-10%         long              1.250000        3.495079        0.211034        0.147486
  proton      0-10%         long              1.350000        3.317715        0.136267        0.172453
  proton      0-10%         long              1.450000        3.210262        0.129900        0.143630
  pion        10-20%        long              0.200000        9.417912        0.273659        0.227002
  pion        10-20%        long              0.250000        8.399453        0.341669        0.276459
  pion        10-20%        long              0.300000        7.518954        0.330324        0.296375
  pion        10-20%        long              0.350000        6.798718        0.314593        0.287213
  pion        10-20%        long              0.400000        6.213458        0.295869        0.276217
  pion        10-20%        long              0.450000        5.724165        0.281908        0.262188
  pion        10-20%        long              0.500000        5.309519        0.270024        0.251397
  pion        10-20%        long              0.550000        4.958756        0.254037        0.240358
  pion        10-20%        long              0.600000        4.660839        0.254676        0.229969
  pion        10-20%        long              0.650000        4.400500        0.233330        0.220807
  pion        10-20%        long              0.700000        4.171131        0.227843        0.213793
  pion        10-20%        long              0.750000        3.967821        0.224814        0.209243
  pion        10-20%        long              0.800000        3.791723        0.225934        0.207559
  pion        10-20%        long              0.850000        3.630752        0.218477        0.226539
  pion        10-20%        long              0.900000        3.515888        0.215312        0.226758
  kaon        10-20%        long              0.300000        5.548111        0.306880        0.286646
  kaon        10-20%        long              0.400000        5.132959        0.338018        0.285687
  kaon        10-20%        long              0.500000        4.748244        0.292472        0.263737
  kaon        10-20%        long              0.600000        4.380162        0.258715        0.243529
  kaon        10-20%        long              0.700000        4.033567        0.272376        0.230074
  kaon        10-20%        long              0.800000        3.734070        0.265095        0.236047
  kaon        10-20%        long              0.900000        3.535399        0.284986        0.259582
  proton      10-20%        long              0.750000        3.888962        0.176011        0.133016
  proton      10-20%        long              0.850000        3.691994        0.121208        0.173082
  proton      10-20%        long              0.950000        3.514503        0.134541        0.150171
  proton      10-20%        long              1.050000        3.306904        0.118478        0.134538
  proton      10-20%        long              1.150000        3.229555        0.144015        0.128562
  proton      10-20%        long              1.250000        3.107047        0.145884        0.124458
  proton      10-20%        long              1.350000        2.952762        0.165916        0.135881
  proton      10-20%        long              1.450000        2.898515        0.204637        0.103028
  pion        20-30%        long              0.200000        8.506351        0.238560        0.198376
  pion        20-30%        long              0.250000        7.581873        0.301261        0.242395
  pion        20-30%        long              0.300000        6.785000        0.289752        0.262296
  pion        20-30%        long              0.350000        6.136476        0.280579        0.253089
  pion        20-30%        long              0.400000        5.607850        0.262776        0.242977
  pion        20-30%        long              0.450000        5.163594        0.250346        0.231538
  pion        20-30%        long              0.500000        4.799987        0.242640        0.219664
  pion        20-30%        long              0.550000        4.480444        0.219975        0.212169
  pion        20-30%        long              0.600000        4.206490        0.224197        0.207606
  pion        20-30%        long              0.650000        3.973672        0.222441        0.195615
  pion        20-30%        long              0.700000        3.765627        0.205056        0.188930
  pion        20-30%        long              0.750000        3.584979        0.198594        0.189601
  pion        20-30%        long              0.800000        3.431780        0.177486        0.182436
  pion        20-30%        long              0.850000        3.294518        0.217240        0.208103
  pion        20-30%        long              0.900000        3.174367        0.213050        0.217510
  kaon        20-30%        long              0.300000        4.990605        0.306663        0.226827
  kaon        20-30%        long              0.400000        4.606491        0.247319        0.243205
  kaon        20-30%        long              0.500000        4.263069        0.229976        0.229798
  kaon        20-30%        long              0.600000        3.928757        0.231819        0.212942
  kaon        20-30%        long              0.700000        3.631684        0.248724        0.217897
  kaon        20-30%        long              0.800000        3.391468        0.221026        0.205965
  kaon        20-30%        long              0.900000        3.179578        0.245209        0.225018
  proton      20-30%        long              0.750000        3.455993        0.127320        0.107413
  proton      20-30%        long              0.850000        3.316348        0.190388        0.088955
  proton      20-30%        long              0.950000        3.082473        0.137006        0.154033
  proton      20-30%        long              1.050000        2.915135        0.212082        0.141789
  proton      20-30%        long              1.150000        2.800499        0.117548        0.143288
  proton      20-30%        long              1.250000        2.772143        0.117863        0.068779
  proton      20-30%        long              1.350000        2.595382        0.124180        0.109475
  proton      20-30%        long              1.450000        2.575903        0.165311        0.139998


==> anc/FIG_A3.txt <==
# Particle    Centrality              kT_GeV           R_avg   R_avg_err_low  R_avg_err_high
  pion        0-10%                 0.200000        8.657751        0.076234        0.064145
  pion        0-10%                 0.250000        7.983354        0.158365        0.123638
  pion        0-10%                 0.300000        7.343671        0.210252        0.171975
  pion        0-10%                 0.350000        6.798585        0.207827        0.194850
  pion        0-10%                 0.400000        6.342425        0.195284        0.188241
  pion        0-10%                 0.450000        5.954384        0.183862        0.178917
  pion        0-10%                 0.500000        5.625148        0.174269        0.168858
  pion        0-10%                 0.550000        5.336242        0.166701        0.160470
  pion        0-10%                 0.600000        5.084762        0.158194        0.154664
  pion        0-10%                 0.650000        4.864583        0.153330        0.147605
  pion        0-10%                 0.700000        4.668874        0.143316        0.141408
  pion        0-10%                 0.750000        4.492980        0.134706        0.136721
  pion        0-10%                 0.800000        4.339192        0.133331        0.133066
  pion        0-10%                 0.850000        4.193491        0.137627        0.133719
  pion        0-10%                 0.900000        4.079017        0.140188        0.128676
  kaon        0-10%                 0.300000        5.837489        0.344064        0.218059
  kaon        0-10%                 0.400000        5.498961        0.309728        0.219759
  kaon        0-10%                 0.500000        5.148372        0.276515        0.219180
  kaon        0-10%                 0.600000        4.825112        0.246532        0.218006
  kaon        0-10%                 0.700000        4.533307        0.225606        0.209551
  kaon        0-10%                 0.800000        4.273887        0.206099        0.188618
  kaon        0-10%                 0.900000        4.074296        0.177241        0.172399
  proton      0-10%                 0.750000        4.316708        0.077900        0.234270
  proton      0-10%                 0.850000        4.160649        0.094379        0.208963
  proton      0-10%                 0.950000        3.988535        0.108971        0.184178
  proton      0-10%                 1.050000        3.804629        0.121591        0.160289
  proton      0-10%                 1.150000        3.683702        0.134809        0.140286
  proton      0-10%                 1.250000        3.583485        0.147760        0.121968
  proton      0-10%                 1.350000        3.444215        0.110623        0.133415
  proton      0-10%                 1.450000        3.379048        0.100525        0.128770
  pion        10-20%                0.200000        7.783339        0.035560        0.047453
  pion        10-20%                0.250000        7.169940        0.126352        0.102377
  pion        10-20%                0.300000        6.587866        0.183368        0.147713
  pion        10-20%                0.350000        6.095418        0.181276        0.169745
  pion        10-20%                0.400000        5.681313        0.171485        0.164232
  pion        10-20%                0.450000        5.327278        0.161210        0.157408
  pion        10-20%                0.500000        5.024336        0.154756        0.149706
  pion        10-20%                0.550000        4.762492        0.146001        0.142504
  pion        10-20%                0.600000        4.535227        0.139763        0.135988
  pion        10-20%                0.650000        4.333619        0.132527        0.131400
  pion        10-20%                0.700000        4.157184        0.130685        0.127119
  pion        10-20%                0.750000        4.002993        0.129748        0.121831
  pion        10-20%                0.800000        3.862180        0.131813        0.118304
  pion        10-20%                0.850000        3.734696        0.121346        0.119391
  pion        10-20%                0.900000        3.630582        0.112959        0.115450
  kaon        10-20%                0.300000        5.189388        0.129145        0.186550
  kaon        10-20%                0.400000        4.882748        0.159993        0.189634
  kaon        10-20%                0.500000        4.582021        0.186249        0.191192
  kaon        10-20%                0.600000        4.296119        0.208484        0.191675
  kaon        10-20%                0.700000        4.028566        0.189782        0.176484
  kaon        10-20%                0.800000        3.786088        0.159274        0.157906
  kaon        10-20%                0.900000        3.602594        0.154492        0.148710
  proton      10-20%                0.750000        3.807392        0.291364        0.021143
  proton      10-20%                0.850000        3.656994        0.249655        0.040586
  proton      10-20%                0.950000        3.526367        0.211617        0.058691
  proton      10-20%                1.050000        3.345825        0.173153        0.074239
  proton      10-20%                1.150000        3.242657        0.141036        0.089930
  proton      10-20%                1.250000        3.167301        0.111603        0.105403
  proton      10-20%                1.350000        2.993149        0.105064        0.082583
  proton      10-20%                1.450000        2.959565        0.094605        0.093982
  pion        20-30%                0.200000        7.064141        0.024558        0.036422
  pion        20-30%                0.250000        6.503320        0.105805        0.086903
  pion        20-30%                0.300000        5.976822        0.157109        0.128332
  pion        20-30%                0.350000        5.526893        0.157029        0.148641
  pion        20-30%                0.400000        5.150569        0.148636        0.144248
  pion        20-30%                0.450000        4.824401        0.141157        0.137972
  pion        20-30%                0.500000        4.551663        0.139188        0.130819
  pion        20-30%                0.550000        4.308421        0.130638        0.125375
  pion        20-30%                0.600000        4.098979        0.124273        0.122089
  pion        20-30%                0.650000        3.919785        0.124809        0.116823
  pion        20-30%                0.700000        3.758441        0.118272        0.110765
  pion        20-30%                0.750000        3.614289        0.114502        0.110448
  pion        20-30%                0.800000        3.490100        0.104560        0.105364
  pion        20-30%                0.850000        3.377595        0.118485        0.107833
  pion        20-30%                0.900000        3.280335        0.109340        0.105956
  kaon        20-30%                0.300000        4.690472        0.324690        0.173906
  kaon        20-30%                0.400000        4.417017        0.270902        0.169448
  kaon        20-30%                0.500000        4.139045        0.221188        0.164108
  kaon        20-30%                0.600000        3.872716        0.176392        0.158529
  kaon        20-30%                0.700000        3.641891        0.138063        0.152669
  kaon        20-30%                0.800000        3.437969        0.154860        0.141982
  kaon        20-30%                0.900000        3.241727        0.134072        0.130060
  proton      20-30%                0.750000        3.428943        0.034062        0.139914
  proton      20-30%                0.850000        3.285769        0.051268        0.123109
  proton      20-30%                0.950000        3.105427        0.066059        0.105990
  proton      20-30%                1.050000        2.980927        0.080311        0.091794
  proton      20-30%                1.150000        2.863841        0.093392        0.078633
  proton      20-30%                1.250000        2.807780        0.107482        0.067725
  proton      20-30%                1.350000        2.693846        0.091347        0.100690
  proton      20-30%                1.450000        2.621343        0.084630        0.088099

